Experimenting with Emerging RISC-V Systems for Decentralised Machine Learning

Decentralised Machine Learning (DML) enables collaborative machine learning without centralised input data. Federated Learning (FL) and Edge Inference are examples of DML. While tools for DML (especially FL) are starting to flourish, many are not flexible and portable enough to experiment with novel processors (e.g., RISC-V), non-fully connected network topologies, and asynchronous collaboration schemes. We overcome these limitations via a domain-specific language allowing us to map DML schemes to an underlying middleware, i.e. the FastFlow parallel programming library. We experiment with it by generating different working DML schemes on x86-64 and ARM platforms and an emerging RISC-V one. We characterise the performance and energy efficiency of the presented schemes and systems. As a byproduct, we introduce a RISC-V porting of the PyTorch framework, the first publicly available to our knowledge.

==> Figures/ff-example/exampleGraphs.py <==
tree = graph([
  compute(init, participating_nodes), # call init function on all nodes
  repeat(rounds, # repeat the next steps rounds times
    [
      distribute(model, aggregator, trainers), # 1-N distribution of model from aggregator to trainers
      compute(train, trainers), # train model on trainer nodes
      aggregate(fedavg, trainers, aggregator, model), # N-1 aggregation via fedavg to model on aggregator
      compute(test, aggregator) # test model on aggregator
    ]
  )])

p2p = graph([
  compute(init, peers), # call init function on all nodes
  distribute(model, peers[0], peers) # distribute an initial model to all peers
  repeat(rounds, # repeat the next steps rounds times
    [
      compute(train, peers), # train model on peers
      aggregate(fedavg, peers, peers, model), # N-N aggregation via fedavg to model on all peers
      compute(test, peers) # test model on peers 
    ]
  )])

inference = graph([
  compute(init, participating_nodes), # call init function on all nodes
  distribute(trained_model, model_repository, edge_nodes), # 1-N distribution of model from  to trainers
  repeat(forever, # repeat forever 
    [
      compute(predict, edge_nodes), # call prdict on edge nodes
      aggregate(combine, edge_nodes, control_room, result) # aggregate prediction results via combine to control rool
    ]
  )])
